High-Accuracy Model-Based Reinforcement Learning, a Survey

Deep reinforcement learning has shown remarkable success in the past few years. Highly complex sequential decision making problems from game playing and robotics have been solved with deep model-free methods. Unfortunately, the sample complexity of model-free methods is often high. To reduce the number of environment samples, model-based reinforcement learning creates an explicit model of the environment dynamics. Achieving high model accuracy is a challenge in high-dimensional problems. In recent years, a diverse landscape of model-based methods has been introduced to improve model accuracy, using methods such as uncertainty modeling, model-predictive control, latent models, and end-to-end learning and planning. Some of these methods succeed in achieving high accuracy at low sample complexity, most do so either in a robotics or in a games context. In this paper, we survey these methods; we explain in detail how they work and what their strengths and weaknesses are. We conclude with a research agenda for future work to make the methods more robust and more widely applicable to other applications.

==> dyna.py <==

model-based-dyna
1. sample environment using default policy to generate data (s, a, r, s')
2. use sample-data to update policy pi(s, a)
3. use sample-data to update transition model t(s, a, s')
4. use planning on transition model to [also] update policy pi(s, a)
5. repeat

